n-tuple-periodic Solutions of the Navier-Stokes Equations: Existence and Obstructions

We introduce a phase-angle framework for constructing and classifying n-tuple-periodic solutions of the incompressible Navier-Stokes equations, and use it to determine, dimension by dimension, when such solutions exist and why they fail. The velocity field is a difference of two n-fold cyclic trigonometric products, made divergence-free for every phase and every n >= 3 by a telescoping identity. The problem then reduces to two explicit conditions on the n phase angles: a reduction condition, necessary and algebraic, and a pressure-integrability condition, sufficient and differential. Separating them allows a failed construction to be located rather than merely recorded. Unlike the stream-function route on which earlier tri-periodic solutions rest, the framework is not confined to three dimensions, and does not presuppose the Beltrami property. For 3 <= n <= 8 we prove that unforced solutions exist at n=3 and n=4 and nowhere else. In three dimensions the admissible phases form exactly two families, mirror images distinguished by the sign of the helicity; these families are known, and we establish that the construction admits no others, settling a completeness question left open when they were found. In four dimensions integrability reduces a one-parameter curve to a single family, so the quarter-period offset is forced, not assumed. The obstructions divide by parity: arithmetic at n=5,7, where every admissible phase vector annihilates the field; differential at n=6,8, where the field survives but its convective term is not a gradient. Every obstructed dimension nevertheless carries an exact forced solution in closed form. These are not mere self-balancing: the phases are those at which strain and rotation are in exact pointwise balance, so that no pressure is generated at all. What obstructs the unforced problem becomes, in the forced problem, an exactly prescribable input.

==> anc/certify.py <==
"""
Reproduction script for the Groebner-basis certificates of Appendices B and D.

Part 1  verifies, in exact arithmetic, the direction that can be checked directly:
        that the claimed family annihilates the whole reduction system and the
        velocity field, and that the decisive phase relations hold on it.
Part 2  writes the ideal itself to a Singular input file, so that the elimination
        -- far too heavy for a general-purpose system -- can be rerun on exactly
        these generators in a dedicated one.

    python3 certify.py
"""
import sympy as sp, time
I = sp.I
pi = sp.pi

# ------------------------------------------------- the reduction system as modes
def reduction_modes(n):
    """(kx, sigma, coeff) for the x_1-independent part of g_1^0, phases symbolic"""
    def cyc(m): return (m - 1) % n
    Z = (0,)*(2*n)
    def unit(p, val=1, off=0):
        v = [0]*(2*n); v[off+p] = val; return tuple(v)
    def add(d, k, c):
        d[k] = d.get(k, 0) + c
        if d[k] == 0: del d[k]
    def sinf(p, q):
        d = {}; add(d, tuple(a+b for a, b in zip(unit(p), unit(q,1,n))), sp.Rational(1,2)/I)
        add(d, tuple(a+b for a, b in zip(unit(p,-1), unit(q,-1,n))), -sp.Rational(1,2)/I); return d
    def cosf(p, q):
        d = {}; add(d, tuple(a+b for a, b in zip(unit(p), unit(q,1,n))), sp.Rational(1,2))
        add(d, tuple(a+b for a, b in zip(unit(p,-1), unit(q,-1,n))), sp.Rational(1,2)); return d
    def mul(A, B):
        C = {}
        for ka, ca in A.items():
            for kb, cb in B.items(): add(C, tuple(x+y for x, y in zip(ka, kb)), ca*cb)
        return C
    def plus(*D):
        C = {}
        for d in D:
            for k, v in d.items(): add(C, k, v)
        return C
    def scal(A, c): return {k: v*c for k, v in A.items()}
    def ddx(A, p): return {k: (I*k[p])*v for k, v in A.items() if k[p] != 0}
    def T1(i):
        f = {Z: sp.Integer(1)}
        for k in range(1, n+1):
            f = mul(f, sinf(cyc(i+k-1), k-1) if k % 2 else cosf(cyc(i+k-1), k-1))
        return f
    def T2(i):
        f = sinf(cyc(i), 1)
        for k in range(2, n):
            f = mul(f, cosf(cyc(i+k-1), k) if k % 2 else sinf(cyc(i+k-1), k))
        return mul(f, cosf(cyc(i+n-1), 0))
    v = [plus(T1(i), scal(T2(i), -1)) for i in range(1, n+1)]
    g = {}
    for j in range(n):
        g = plus(g, mul(v[j], ddx(v[0], j)))
    out = {}
    for k, c in g.items():
        if k[0] != 0 and False: continue
        if k[0] == 0 and c != 0: out.setdefault(k[:n], []).append((k[n:], c))
    return out

# ------------------------------------------- part 1: the verifiable direction
def family(n):
    a = sp.Symbol('a', real=True)
    return a, ([a, a, a-pi/2, a, a-pi/2] if n == 5 else
               [a, a, a-pi/2, a, a-pi/2, a, a-pi/2])

def verify(n):
    a, xi = family(n)
    M = reduction_modes(n)
    bad = 0
    for kx, terms in M.items():
        amp = sum(c*sp.exp(I*sum(sg[t]*xi[t] for t in range(n))) for sg, c in terms)
        if sp.simplify(sp.expand(amp)) != 0: bad += 1
    print(f"  {'PASS' if bad == 0 else 'FAIL'}   n={n}: all {len(M)} amplitudes vanish "
          f"identically in a on the claimed family")
    # T1 = T2, so the field itself vanishes
    x = sp.symbols(f'x1:{n+1}', real=True)
    X = lambda m: x[(m-1) % n]
    def T1(i):
        f = sp.Integer(1)
        for k in range(1, n+1):
            arg = X(i+k-1) + xi[k-1]; f *= sp.sin(arg) if k % 2 else sp.cos(arg)
        return f
    def T2(i):
        f = sp.sin(X(i) + xi[1])
        for k in range(2, n):
            arg = X(i+k-1) + xi[k]; f *= sp.cos(arg) if k % 2 else sp.sin(arg)
        return f*sp.cos(X(i+n-1) + xi[0])
    ok = all(sp.simplify(sp.expand_trig(T1(i) - T2(i))) == 0 for i in range(1, n+1))
    print(f"  {'PASS' if ok else 'FAIL'}   n={n}: T1 = T2 on the family, so v^0 = 0 identically")
    same  = [1, 3] if n == 5 else [1, 3, 5]
    quart = [2, 4] if n == 5 else [2, 4, 6]
    rel = (all(sp.simplify(sp.cos(2*(xi[0]-xi[k])) - 1) == 0 for k in same) and
           all(sp.simplify(sp.cos(2*(xi[0]-xi[k])) + 1) == 0 for k in quart))
    print(f"  {'PASS' if rel else 'FAIL'}   n={n}: the decisive phase relations hold on the family")


# ------------------------------------------- part 2: Singular input generation
def write_singular(n, path):
    """write the ideal to a Singular script, so the elimination can be rerun
       on the same generators in a system able to complete it"""
    M = reduction_modes(n)
    s = sp.symbols(f's1:{n+1}', real=True); c = sp.symbols(f'c1:{n+1}', real=True)
    def expo(sig):
        e = sp.Integer(1)
        for i, m in enumerate(sig):
            if m == 0: continue
            h = m//2; z = c[i] + I*s[i]
            e *= z**h if h > 0 else (c[i] - I*s[i])**(-h)
        return e
    gens = []
    for kx, terms in M.items():
        amp = sp.expand(sum(co*expo(sg) for sg, co in terms))
        re, im = amp.as_real_imag()
        for p in (sp.expand(re), sp.expand(im)):
            if p != 0: gens.append(p)
    with open(path, 'w') as f:
        f.write(f"// Groebner-basis reduction of the {n}-dimensional phase system.\n")
        f.write(f"// Generated by certify.py; see Appendix {'B' if n == 5 else 'D'}.\n")
        f.write("ring R = 0,(" + ",".join(f"s{i+1},c{i+1}" for i in range(n)) + "),dp;\n")
        allg = [str(p).replace("**", "^") for p in gens] + \
               [f"s{i+1}^2+c{i+1}^2-1" for i in range(n)]
        f.write("ideal I =\n  " + ",\n  ".join(allg) + ";\n")
        f.write("option(redSB);\nideal G = groebner(I);\n")
        f.write('"basis size:"; size(G);\n"Krull dimension:"; dim(G);\n')
        f.write("poly R1 = c1*c2+s1*s2-1;    // xi_2 = xi_1 (mod pi)\n")
        f.write('"reduce(R1^2,G) ="; reduce(R1^2,G);   // expect 0\n')
    print(f"  wrote {path}: {len(gens)} amplitude generators + {n} Pythagorean "
          f"relations in {2*n} variables")

if __name__ == "__main__":
    print("Certificate reproduction for Appendices B and D.")
    print(f"SymPy {sp.__version__}\n")
    print("Part 1 -- the verifiable direction (exact, self-contained):")
    for n in (5, 7):
        t = time.time(); verify(n); print(f"          ({time.time()-t:.1f} s)")
    print("\nPart 2 -- generating Singular input for the elimination:")
    for n, p in ((5, "reduction_5D.sing"), (7, "reduction_7D.sing")):
        t = time.time(); write_singular(n, p); print(f"          ({time.time()-t:.1f} s)")



==> anc/verify_ns.py <==
import sympy as sp
pi = sp.pi

def field(n, xi, alpha=1):
    x = sp.symbols(f'x1:{n+1}', real=True)
    X = lambda m: x[(m - 1) % n]
    def T1(i):
        f = sp.Integer(1)
        for k in range(1, n + 1):
            arg = alpha * X(i + k - 1) + xi[k - 1]
            f *= sp.sin(arg) if k % 2 else sp.cos(arg)
        return f
    def T2(i):
        f = sp.sin(alpha * X(i) + xi[1])
        for k in range(2, n):
            arg = alpha * X(i + k - 1) + xi[k]
            f *= sp.cos(arg) if k % 2 else sp.sin(arg)
        return f * sp.cos(alpha * X(i + n - 1) + xi[0])
    return x, [T1(i) for i in range(1, n+1)], [T2(i) for i in range(1, n+1)]

def velocity(n, xi):
    x, T1, T2 = field(n, xi)
    return x, [sp.expand_trig(sp.expand(T1[i] - T2[i])) for i in range(n)]

def convective(n, xi):
    x, v = velocity(n, xi)
    return x, [sp.expand(sum(v[j]*sp.diff(v[i], x[j]) for j in range(n)))
               for i in range(n)]

def reduction_term(n, xi):
    from sympy.simplify.fu import TR8
    x, g = convective(n, xi)
    e = sp.expand(TR8(sp.expand(g[0])))
    return sp.simplify(sum(t for t in sp.Add.make_args(e) if not t.has(x[0])))

def integrability_defect(n, xi):
    from sympy.simplify.fu import TR8
    x, g = convective(n, xi)
    worst = sp.Integer(0)
    for i in range(n):
        for j in range(i+1, n):
            dd = sp.diff(g[i], x[j]) - sp.diff(g[j], x[i])
            d = sp.simplify(TR8(sp.expand(dd)))
            if d != 0: worst = d
    return worst

def check(label, ok):
    print(f"  {'PASS' if ok else 'FAIL'}   {label}")

fam1 = lambda t, l1, l2: [t, t - 2*pi/3 + l1*pi, t + pi/6 + l2*pi]
fam2 = lambda t, l1, l2: [t, t + 2*pi/3 + l1*pi, t + 5*pi/6 + l2*pi]

def three_dimensions():
    print("\nTHREE DIMENSIONS")
    for name, xi in (("first  family", fam1(pi/8, 0, 0)),
                     ("second family", fam2(-pi/3, 0, 0))):
        ok = (reduction_term(3, xi) == 0 and integrability_defect(3, xi) == 0
              and any(sp.simplify(c) != 0 for c in velocity(3, xi)[1]))
        check(f"{name}: xi = {[sp.nsimplify(u) for u in xi]}", ok)
    va = velocity(3, fam1(pi/8, 0, 0))[1]
    vb = velocity(3, fam1(pi/8, 1, 0))[1]
    check("adding pi to one phase reverses v^0",
          all(sp.simplify(sp.expand_trig(va[i] + vb[i])) == 0 for i in range(3)))

def four_dimensions():
    print("\nFOUR DIMENSIONS")
    curve = lambda t, a: [t, t + a, t + pi/2, t + a]
    for a in (pi/2, pi/3, sp.Rational(3,10)*pi):
        red = reduction_term(4, curve(0, a)) == 0
        itg = integrability_defect(4, curve(0, a)) == 0
        check(f"a = {sp.nsimplify(a)}: reduction holds, integrability "
              f"{'holds' if itg else 'fails'}", red)
    xi = curve(-pi/4, pi/2)
    check("known 4D solution (-pi/4,pi/4,pi/4,pi/4) satisfies both",
          reduction_term(4, xi) == 0 and integrability_defect(4, xi) == 0)

def five_dimensions():
    print("\nFIVE DIMENSIONS")
    a = sp.Symbol('a', real=True)
    xi = [a, a, a - pi/2, a, a - pi/2]
    check("family (5.6) satisfies the reduction condition",
          reduction_term(5, xi) == 0)
    x, T1, T2 = field(5, xi)
    check("family (5.6) gives T1 = T2, so v^0 = 0 identically",
          all(sp.simplify(sp.expand_trig(T1[i] - T2[i])) == 0 for i in range(5)))
    xj = [sp.Integer(0), sp.Rational(1,5), -pi/2, sp.Integer(0), -pi/2]
    check("a nearby non-member fails the reduction condition",
          reduction_term(5, xj) != 0)

def curl_pair(n, xi, i, j):
    """dg_i/dx_j - dg_j/dx_i  for 0-based i, j"""
    from sympy.simplify.fu import TR8
    x, v = velocity(n, xi)
    g = [sp.expand(sum(v[b]*sp.diff(v[a], x[b]) for b in range(n)))
         for a in range(n)]
    return sp.simplify(TR8(sp.expand(sp.diff(g[i], x[j]) - sp.diff(g[j], x[i]))))

def even_dimension(n):
    """the dichotomy of Theorem 6.7, at the symmetric phases"""
    xi = [-pi/4] + [pi/4]*(n - 1)
    red  = reduction_term(n, xi) == 0
    triv = all(sp.simplify(c) == 0 for c in velocity(n, xi)[1])
    ev   = curl_pair(n, xi, 0, 2) == 0        # even offset
    od   = curl_pair(n, xi, 0, 1) == 0        # odd offset
    print(f"\n{n} DIMENSIONS (symmetric phases)")
    print(f"   reduction condition (3.12) : {'holds' if red else 'FAILS'}")
    kind = 'trivial' if triv else 'non-trivial'
    print(f"   velocity field             : {kind}")
    print(f"   integrability, pair (1,3)  : {'holds' if ev else 'fails'}"
          "   [even offset]")
    print(f"   integrability, pair (1,2)  : {'holds' if od else 'fails'}"
          "   [odd offset]")
    print("   => curl-free throughout; unforced solution exists."
          if ev and od else
          "   => curl-free on even offsets only; no pressure exists.")

# --- Proposition 4.1: the 3D classification, by Groebner basis ---
def classification_3D():
    ca, sa, cb, sb = sp.symbols('c_a s_a c_b s_b')
    cosAB  = ca*cb - sa*sb
    sinAB  = sa*cb + ca*sb
    cos2AB = (2*ca**2 - 1)*cb - 2*sa*ca*sb
    sin2AB = 2*sa*ca*cb + (2*ca**2 - 1)*sb
    p1 = sp.expand(-1 - ca - cos2AB - 2*cb + cosAB)
    p2 = sp.expand(-sa - sin2AB + sinAB)
    G  = sp.groebner([p1, p2, ca**2+sa**2-1, cb**2+sb**2-1],
                     ca, sa, cb, sb, order='lex')
    elim = sp.factor(G.exprs[-1])
    print("\nTHREE-DIMENSIONAL CLASSIFICATION (Proposition 4.1)")
    print(f"   zero-dimensional ideal      : {G.is_zero_dimensional}")
    print(f"   elimination polynomial (4.9): {elim}")

import math, cmath

def _modes(n, xi):
    """v_i^0 and g_i^0 as Fourier dicts at numeric phases (alpha=v_r=1)"""
    def cyc(m): return (m-1)%n
    Z=(0,)*n
    def unit(p,v=1):
        z=[0]*n; z[p]=v; return tuple(z)
    def add(d,k,c):
        d[k]=d.get(k,0)+c
        if abs(d[k])<1e-13: d.pop(k,None)
    def sinf(p,ph):
        d={}; add(d, unit(p), cmath.exp(1j*ph)/2j)
        add(d, unit(p,-1), -cmath.exp(-1j*ph)/2j); return d
    def cosf(p,ph):
        d={}; add(d, unit(p), cmath.exp(1j*ph)/2)
        add(d, unit(p,-1), cmath.exp(-1j*ph)/2); return d
    def mul(A,B):
        C={}
        for ka,ca in A.items():
            for kb,cb in B.items():
                add(C,tuple(x+y for x,y in zip(ka,kb)),ca*cb)
        return C
    def plus(*D):
        C={}
        for d in D:
            for k,v in d.items(): add(C,k,v)
        return C
    def scal(A,c): return {k:v*c for k,v in A.items()}
    def ddx(A,p): return {k:(1j*k[p])*v for k,v in A.items() if k[p]!=0}
    def T1(i):
        f={Z:1+0j}
        for k in range(1,n+1):
            q=cyc(i+k-1); ph=xi[k-1]
            f=mul(f, sinf(q,ph) if k%2 else cosf(q,ph))
        return f
    def T2(i):
        f=sinf(cyc(i),xi[1])
        for k in range(2,n):
            f=mul(f, cosf(cyc(i+k-1),xi[k]) if k%2 else sinf(cyc(i+k-1),xi[k]))
        return mul(f, cosf(cyc(i+n-1),xi[0]))
    v=[plus(T1(i),scal(T2(i),-1)) for i in range(1,n+1)]
    g=[]
    for i in range(n):
        acc={}
        for j in range(n): acc=plus(acc, mul(v[j], ddx(v[i],j)))
        g.append(acc)
    return v,g

def helmholtz_character(n, xi):
    v,g=_modes(n,xi)
    div={}
    for i in range(n):
        for k,c in g[i].items(): div[k]=div.get(k,0)+1j*k[i]*c
    dv=max([abs(c) for c in div.values()]+[0.0])
    cu=0.0
    for i in range(n):
        for j in range(i+1,n):
            for k in set(g[i])|set(g[j]):
                cu=max(cu,abs(1j*k[j]*g[i].get(k,0)-1j*k[i]*g[j].get(k,0)))
    modes=sum(len(v[i]) for i in range(n))
    if cu<1e-12: return "longitudinal (pure gradient)", dv, cu, modes
    if dv<1e-12: return "transverse (divergence-free)", dv, cu, modes
    return "both parts present", dv, cu, modes

def helicity(xi):
    """int v.curl(v) over the cell, n=3"""
    v,_=_modes(3,xi)
    w=[{},{},{}]
    def add(d,k,c): d[k]=d.get(k,0)+c
    for k,c in v[2].items(): add(w[0],k, 1j*k[1]*c)
    for k,c in v[1].items(): add(w[0],k,-1j*k[2]*c)
    for k,c in v[0].items(): add(w[1],k, 1j*k[2]*c)
    for k,c in v[2].items(): add(w[1],k,-1j*k[0]*c)
    for k,c in v[1].items(): add(w[2],k, 1j*k[0]*c)
    for k,c in v[0].items(): add(w[2],k,-1j*k[1]*c)
    tot=0
    for i in range(3):
        for k,c in v[i].items():
            kn=tuple(-t for t in k)
            if kn in w[i]: tot+=c*w[i][kn]
    return (tot*(2*math.pi)**3).real

if __name__ == "__main__":
    import math
    print("Verification of the results reported in the paper.")
    print(f"SymPy {sp.__version__}")
    three_dimensions()
    classification_3D()
    four_dimensions()
    five_dimensions()
    even_dimension(4)
    even_dimension(6)
    pi_ = math.pi
    print("\nHELMHOLTZ CHARACTER OF g^0 (Table 2)")
    for n, xi in ((3, [pi_/8, -13*pi_/24, 7*pi_/24]), (4, [-pi_/4]+[pi_/4]*3),
                  (5, [-pi_/4]+[pi_/4]*4), (6, [-pi_/4]+[pi_/4]*5),
                  (7, [-pi_/4]+[pi_/4]*6), (8, [-pi_/4]+[pi_/4]*7)):
        ch, dv, cu, m = helmholtz_character(n, xi)
        print(f"   n={n}: {ch:30s} |div|={dv:.1e}  |curl|={cu:.1e}")
    print("\nHELICITY OF THE TWO THREE-DIMENSIONAL FAMILIES (4.13)")
    for nm, xi in (("first  family", [pi_/8, -13*pi_/24, 7*pi_/24]),
                   ("second family", [-pi_/3, pi_/3, pi_/2])):
        print(f"   {nm}: H = {helicity(xi):+.6f}"
              f"   (27*sqrt(3)*pi^3/4 = {27*math.sqrt(3)*pi_**3/4:.6f})")
    print("\nDone.")

